When should PIC simulations be applied to atmospheric pressure plasmas? Impact of correlation heating

Molecular dynamics simulations are used to test when the particle-in-cell (PIC) method applies to atmospheric pressure plasmas. It is found that PIC applies only when the plasma density and macroparticle weight are sufficiently small because of two effects associated with correlation heating. The first is the physical effect of disorder-induced heating (DIH). This occurs if the plasma density is large enough that a species (typically ions) is strongly correlated in the sense that the Coulomb coupling parameter exceeds one. In this situation, DIH causes ions to rapidly heat following ionization. PIC is not well suited to capture DIH because doing so requires using a macroparticle weight of one and a grid that well resolves the physical interparticle spacing. These criteria render PIC intractable for macroscale domains. The second effect is a numerical error due to Artificial Correlation Heating (ACH). ACH is like DIH in that it is caused by the Coulomb repulsion between particles, but differs in that it is a numerical effect caused by a macroparticle weight larger than one. Like DIH, it is associated with strong correlations. However, here the macroparticle coupling strength is found to scale as $\Gamma w^{2/3}$, where $\Gamma$ is the physical coupling strength and $w$ is the macroparticle weight. So even if the physical coupling strength of a species is small, as is expected for electrons in atmospheric pressure plasmas, a sufficiently large macroparticle weight can cause the macroparticles to be strongly coupled and therefore heat due to ACH. Furthermore, it is shown that simulations in reduced dimensions exacerbate these issues.

==> Figures/plot_convergence_test_spwt_1.py <==
import numpy as np
import matplotlib.pyplot as plt


aii = 4.570781497340837e-09
lambda_Di = 7.470838003019622e-10

# --------------------------------------------------------------
paths = np.array(["dx_aii_0_042/",
                  "dx_aii_0_063/",
                  "dx_aii_0_127/",
                  "dx_aii_0_254/",
                  "dx_aii_0_511/",
                  "dx_aii_1_04/",
                  "dx_aii_2_15/"])

name = "Ti_spwt_1_seed_1.npy"

N = len(paths)
# --------------------------------------------------------------

# Load time
twpi = np.load("twpi_spwt_1_seed_1.npy")
Nt = len(twpi)

# --------------------------------------------------------------


Ti = np.zeros((N,Nt))

k = 0
for path_i in paths:
    
    path = path_i + name
    Ti[k,:] = np.load(path)
    
    k+=1
    
    print(path)

str_dx_aii = ["0.042","0.063","0.127","0.254","0.511","1.040","2.150"]
str_dx_aii_float = np.array(str_dx_aii).astype(np.float64)

str_dx_Ld_float = str_dx_aii_float*aii/lambda_Di
str_dx_Ld = str_dx_Ld_float


dx_aii = np.array(str_dx_aii).astype(float)
Ti_max = Ti[:,:2000].max(axis=1)

# --------------------------------------------------------------


"""
fig, ax = plt.subplots(figsize=(6, 5))
for i in range(N):
    plt.plot(twpi,Ti[i,:],label=r"$\Delta x$/$a_{ii}$ = " + str_dx_aii[i],lw=2)
#plt.xlim([0, 3])
#plt.ylim([0, 25])
plt.xlabel(r"Time ($t\;\omega_{pi}$)",fontsize=13)
plt.ylabel(r"Ion Temperature $T_i$ (K)",fontsize=13)
plt.legend(fontsize = 12,loc='lower right')
#plt.title(r"Coulomb Coupling Parameter",fontsize=15)
#plt.yscale("log")
#plt.xscale("log")
#plt.grid()
#plt.savefig("Ti_convergence_test_dx_aii_spwt_1.pdf", dpi=1800)
plt.show()
"""



Ti_MD = np.load("Ti_MD.npy")
Ti_MD = Ti_MD/Ti_MD.max()*1880
twpi_MD = np.load("twpi_MD.npy")


fig, ax = plt.subplots(figsize=(6, 5))
plt.scatter(np.array([0]),np.array([0]),color="white",label=r"$\Delta x$/$a_{ii}$" + r"     $\Delta x$/$\lambda_{D_i}$")
for i in range(N):
    #plt.plot(twpi,Ti[i,:],label=r"$\Delta x$/$a_{ii}$ = " + str_dx_aii[i] + r"  $\Delta x$/$\lambda_{D}$ = "+ str_dx_Ld[i],lw=2)
    plt.plot(twpi,Ti[i,:],label= str_dx_aii[i] + "    " + str(str_dx_Ld[i])[:5],lw=2)
#plt.xlim([0, 3])
#plt.ylim([0, 25])
plt.plot(twpi_MD,Ti_MD,color="black",label="MD")
plt.xticks(fontsize=13)
plt.yticks(fontsize=13)
plt.xlabel(r"Time ($t\;\omega_{pi}$)",fontsize=14)
plt.ylabel(r"Ion Temperature $T_i$ (K)",fontsize=14)
plt.legend(fontsize = 12,loc='lower right')
#plt.savefig("Ti_convergence_test_dx_aii_spwt_1_complete.pdf", dpi=800)
plt.show()



"""
fig, ax = plt.subplots(figsize=(6, 5))
for i in range(N):
    plt.plot(twpi,Ti[i,:],label=r"dx/$a_{ii}$ = " + str_dx_aii[i],lw=2)
plt.xlim([0, 3])
plt.ylim([0, 2000])
plt.xlabel(r"Time ($t\;\omega_{pi}$)",fontsize=13)
plt.ylabel(r"Ion Temperature $T_i$ (K)",fontsize=13)
plt.legend(fontsize = 12,loc='lower right')
#plt.title(r"Coulomb Coupling Parameter",fontsize=15)
#plt.yscale("log")
#plt.xscale("log")
#plt.grid()
#plt.savefig("Ti_convergence_test_dx_aii_spwt_1_ZOOM.pdf", dpi=1800)
plt.show()
"""



fig, ax = plt.subplots(figsize=(6, 5))
plt.scatter(dx_aii,Ti_max,lw=2,color="red")
#plt.xlim([0, 3])
#plt.ylim([0, 25])
plt.xticks(fontsize=13)
plt.yticks(fontsize=13)
plt.xlabel(r"Grid spacing $(\Delta x/a_{ii})$",fontsize=14)
plt.ylabel(r"Maximum ion Temperature $T^{max}_i$ (K)",fontsize=14)
#plt.legend(fontsize = 12,loc='lower right')
#plt.title(r"Coulomb Coupling Parameter",fontsize=15)
#plt.yscale("log")
plt.xscale("log")
#plt.grid()
#plt.savefig("Ti_max_convergence_test_dx_aii_spwt_1.pdf", dpi=800)
plt.show()


# --------------------------------------------------------------
